Spiral Arm Pattern Motion in the SAO 206462 Protoplanetary Disk

Spiral arms have been observed in more than a dozen protoplanetary disks, yet the origin of nearly all systems is under debate. Multi-epoch monitoring of spiral arm morphology offers a dynamical way in distinguishing two leading arm formation mechanisms: companion-driven, and gravitational instability induction, since these mechanisms predict distinct motion patterns. By analyzing multi-epoch J-band observations of the SAO 206462 system using the SPHERE instrument on the Very Large Telescope (VLT) in 2015 and 2016, we measure the pattern motion for its two prominent spiral arms in polarized light. On one hand, if both arms are comoving, they can be driven by a planet at $86_{-13}^{+18}$ au on a circular orbit, with gravitational instability motion ruled out. On the other hand, they can be driven by two planets at $120_{-30}^{+30}$ au and $49_{-5}^{+6}$ au, offering a tentative evidence (3.0$\sigma$) that the two spirals are moving independently. The independent arm motion is possibly supported by our analysis of a re-reduction of archival observations using the NICMOS instrument onboard the Hubble Space Telescope (HST) in 1998 and 2005, yet artifacts including shadows can manifest spurious arm motion in HST observations. We expect future re-observations to better constrain the motion mechanism for the SAO 206462 spiral arms.

==> anc/ReadMe.txt <==
arXiv: Data files for SPHERE and NICMOS images of SAO 206462. (Xie+, 2020)
================================================================================
Spiral Arm Pattern Motion in the SAO 206462 Protoplanetary Disk
       Xie C., Ren B., Dong R., Pueyo L., Ruffio J.-B., Fang T., Mawet D., Stolk
er T.
================================================================================
Unified Astronomy Thesaurus concepts: Protoplanetary disks (1300), Coronagraphic
 imaging (313), Planetary system formation (1257), Orbital motion (1179)

Abstract:
Spiral arms have been observed in more than a dozen protoplanetary disks, yet th
e origin of nearly all systems is under debate. Multi-epoch monitoring of spiral
 arm morphology offers a dynamical way in distinguishing two leading arm formati
on mechanisms: companion-driven, and gravitational instability induction, since 
these mechanisms predict distinct motion patterns. By analyzing multi-epoch J-ba
nd observations of the SAO 206462 system using the SPHERE instrument on the Very
 Large Telescope (VLT) in 2015 and 2016, we measure the pattern motion for its t
wo prominent spiral arms in polarized light. On one hand, if both arms are comov
ing, they can be driven by a planet at $86_{-13}^{+18}$~au on a circular orbit, 
with gravitational instability motion ruled out. On the other hand, they can be 
driven by two planets at $120_{-30}^{+30}$~au and $49_{-5}^{+6}$~au, offering a 
tentative evidence ($3.0\sigma$) that the two spirals are formed independently. 
The independent arm motion is possibly supported by our re-reduction of archival
 observations using the NICMOS instrument onboard the Hubble Space Telescope (HS
T) in 1998 and 2005, yet artifacts including shadows can manifest spurious arm m
otion in HST observations. We expect future re-observations to better constrain 
the motion mechanism for the SAO 206462 spiral arms.

Description:
Data files for SPHERE Q_phi images and NICMOS images in FITS format.

File Summary:
--------------------------------------------------------------------------------
FileName         Explanations		md5
--------------------------------------------------------------------------------
ReadMe           This file		a27604fb12f38b0487ff7f681010d356
SAO206462_SPHERE_J_Qphi.fits		
		4-epoch SPHERE J-band Q_phi images (not r^2-scaled), Figure 1.
		(2021-11-30 update - Correct observation dates in FITS header.) 
		

SAO206462_1998-08-22_HST.NICMOS.F160W.fits	1a91838e2174381eb80362cbe1b547d8
		1998-08-22 NICMOS F160W image, Figure 4a.


SAO206462_2005-03-24_HST.NICMOS.F110W.fits	e8ba839d5d1816a847898f30ae57c41e
		2005-03-24 NICMOS F110W image, Figure 4b.
--------------------------------------------------------------------------------
Note (1): The star is positioned at the center of the arrays.
Note (2): The pixel scale is the default SPHERE pixel size (12.25 mas) in the FI
     TS files. SPHERE images are direct outputs from IRDAP.
Note (3): The pixel scale is the default NICMOS pixel size (75.65 mas) in the FI
     TS files. NICMOS images are reduced and thus may be influenced by overfitti
     ng.
Note (4): The FITS files here have larger field of views than the figures in the
     manuscript.
================================================================================
(End)                                       Bin Ren [Caltech, USA]   30-Nov-2021

